Not All Entropy Is Equal: Reward-Conditioned Entropy Allocation in Reinforcement Learning with Verifiable Rewards

Policy entropy is widely used to diagnose exploration and collapse in reinforcement learning with verifiable rewards (RLVR), yet its magnitude does not consistently track reasoning performance across optimization objectives. We argue that this ambiguity arises because global token entropy conflates uncertainty in successful and failed trajectories, diversity across correct solution strategies, and variation among realizations of the same strategy. We introduce \textbf{Reward-Conditioned Entropy Allocation (RCEA)}, a hierarchical diagnostic framework that separates complete-trajectory entropy from average token entropy, conditions uncertainty on verifier outcome and process validity, measures correct-solution-mode retention, and connects these population-level quantities to local covariance-driven updates. In controlled sweeps over six RLVR objectives at two model scales, entropy trajectories do not induce a stable ordering of reasoning accuracy. Token entropy is higher for verifier-failed than successful trajectories under both broad separately aggregated estimates and a common-question paired analysis, whose confidence intervals exclude equality at 10 of 12 displayed endpoints. A local covariance approximation predicts the direction of adjacent-checkpoint entropy change in 95.5\% of nonfailed transitions; a reward-stratified endpoint proxy further shows that positive chosen-token covariance is more tail-concentrated within failed prefixes. Every reportable trained endpoint exhibits some contraction in independently audited correct-solution-mode breadth, whose positive association with large-\(k\) coverage remains exploratory. These results show that entropy collapse should be diagnosed by which uncertainty is removed, rather than by global entropy alone.

==> figure3_6_reproduction/plot_figures_3_to_6.py <==
#!/usr/bin/env python3
"""Reproduce paper Figures 3--6 from compact, frozen CSV inputs.

This script is intentionally self-contained and does not import the evaluation
pipeline.  It requires only NumPy and Matplotlib and writes both PDF and PNG
versions of every figure.
"""

from __future__ import annotations

import argparse
import csv
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np


METHOD_ORDER = ("GRPO", "DAPO", "Clip-Cov", "KL-Cov", "EP-GRPO", "GTPO")
METHOD_COLORS = {
    "GRPO": "#0072B2",
    "DAPO": "#CC79A7",
    "Clip-Cov": "#009E73",
    "KL-Cov": "#56B4E9",
    "EP-GRPO": "#D55E00",
    "GTPO": "#E69F00",
}
SIZE_ORDER = ("3b", "7b")
SIZE_COLORS = {"3b": "#4C72B0", "7b": "#E69F00"}
SIZE_MARKERS = {"3b": "o", "7b": "s"}
FIGURE_DPI = 300

# Keep every one-column figure on the same physical canvas.  The two-column
# figure uses the same height, and its subplot parameters are chosen so that
# each axes box has the same physical size as a one-column axes box.
SINGLE_PANEL_FIGSIZE = (3.25, 2.55)
DOUBLE_PANEL_FIGSIZE = (6.75, 2.55)
SINGLE_PANEL_LAYOUT = {
    "left": 0.24,
    "right": 0.98,
    "top": 0.81,
    "bottom": 0.21,
}
DOUBLE_PANEL_LAYOUT = {
    "left": 0.11555555555555556,
    "right": 0.9903703703703703,
    "top": 0.81,
    "bottom": 0.21,
    "wspace": 0.4553014553014553,
}
SINGLE_PANEL_LEGEND_Y = 1.18


def parse_args() -> argparse.Namespace:
    script_dir = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--data-dir",
        type=Path,
        default=script_dir / "data",
        help="Directory containing the frozen CSV inputs.",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=script_dir / "output",
        help="Destination for PDF and PNG figures.",
    )
    parser.add_argument("--dpi", type=int, default=FIGURE_DPI)
    return parser.parse_args()


def load_csv(path: Path) -> list[dict[str, str]]:
    if not path.exists():
        raise FileNotFoundError(path)
    with path.open("r", encoding="utf-8", newline="") as stream:
        return list(csv.DictReader(stream))


def as_float(row: dict[str, str], key: str) -> float:
    value = row.get(key, "")
    if value is None or str(value).strip() == "":
        return float("nan")
    return float(value)


def as_bool(value: Any) -> bool:
    return str(value).strip().lower() in {"1", "true", "yes", "y"}


def configure_plotting(dpi: int) -> Any:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "STIX Two Text"],
            "mathtext.fontset": "custom",
            "mathtext.rm": "Times New Roman",
            "mathtext.it": "Times New Roman:italic",
            "mathtext.bf": "Times New Roman:bold",
            "font.size": 7.5,
            "axes.labelsize": 8,
            "axes.titlesize": 8.5,
            "axes.titleweight": "semibold",
            "legend.fontsize": 7,
            "xtick.labelsize": 7,
            "ytick.labelsize": 7,
            "figure.dpi": dpi,
            "savefig.dpi": dpi,
            # Never crop figures at save time: exact, shared page dimensions
            # are required when the panels are aligned in a two-column paper.
            "savefig.bbox": None,
            "savefig.pad_inches": 0.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.facecolor": "white",
            "figure.facecolor": "white",
            "axes.edgecolor": "#444444",
            "axes.linewidth": 0.7,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "axes.grid": False,
            "grid.color": "#D9D9D9",
            "grid.linewidth": 0.55,
            "grid.alpha": 0.65,
            "lines.linewidth": 1.5,
            "lines.markersize": 4,
            "legend.frameon": False,
        }
    )
    return plt


def style_axis(axis: Any, grid_axis: str = "y") -> None:
    axis.grid(axis=grid_axis)
    axis.set_axisbelow(True)
    axis.tick_params(length=2.5, width=0.6, color="#555555")


def panel_label(axis: Any, label: str) -> None:
    axis.text(
        -0.13,
        1.04,
        label,
        transform=axis.transAxes,
        fontsize=8.5,
        fontweight="bold",
        va="bottom",
    )


def save_figure(
    fig: Any,
    output_dir: Path,
    name: str,
    dpi: int,
    title: str | None = None,
    creator: str = "plot_figures_3_to_6.py",
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    metadata = {
        "Title": title or name.replace("_", " "),
        "Creator": creator,
    }
    pdf_path = output_dir / f"{name}.pdf"
    save_options = {"bbox_inches": None, "pad_inches": 0.0}
    fig.savefig(pdf_path, metadata=metadata, **save_options)
    fig.savefig(output_dir / f"{name}.png", dpi=dpi, **save_options)


def plot_figure3(
    data_dir: Path,
    output_dir: Path,
    plt: Any,
    dpi: int,
) -> None:
    rows = load_csv(data_dir / "figure3_training_entropy_curves.csv")
    failure_rows = load_csv(data_dir / "figure3_failure_marker.csv")
    grouped: dict[tuple[str, str], list[dict[str, str]]] = defaultdict(list)
    for row in rows:
        grouped[(row["model_size"].lower(), row["method"])].append(row)

    fig, axes = plt.subplots(
        1,
        2,
        figsize=DOUBLE_PANEL_FIGSIZE,
        squeeze=False,
        sharey=False,
    )
    for panel_index, size in enumerate(SIZE_ORDER):
        axis = axes[0][panel_index]
        for method in METHOD_ORDER:
            method_rows = sorted(
                grouped.get((size, method), []),
                key=lambda row: as_float(row, "training_progress_pct"),
            )
            if not method_rows:
                continue
            x = np.asarray(
                [as_float(row, "training_progress_pct") for row in method_rows]
            )
            raw = np.asarray(
                [as_float(row, "training_entropy") for row in method_rows]
            )
            smoothed = np.asarray(
                [
                    as_float(row, "smoothed_training_entropy")
                    for row in method_rows
                ]
            )
            axis.plot(
                x,
                raw,
                color=METHOD_COLORS[method],
                linewidth=0.45,
                alpha=0.16,
            )
            axis.plot(
                x,
                smoothed,
                label=method,
                color=METHOD_COLORS[method],
                linestyle="-",
                linewidth=1.55,
            )

        for item in failure_rows:
            if (
                item["model_size"].lower() == size
                and as_bool(item["training_failure_detected"])
            ):
                progress = as_float(item, "collapse_training_progress_pct")
                color = METHOD_COLORS.get(item["method"], "#444444")
                axis.axvline(
                    progress,
                    color=color,
                    linestyle=(0, (3, 2)),
                    linewidth=0.9,
                )
                axis.text(
                    progress,
                    0.98,
                    "failure",
                    transform=axis.get_xaxis_transform(),
                    rotation=90,
                    ha="right",
                    va="top",
                    fontsize=6.5,
                    color=color,
                )

        axis.set(
            title=f"Qwen2.5-{size.upper()}",
            xlabel="Training progress (%)",
            xlim=(0, 100),
        )
        if panel_index == 0:
            axis.set_ylabel("Training token entropy")
        style_axis(axis)
        panel_label(axis, f"({chr(ord('a') + panel_index)})")

    handles, labels = axes[0][0].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="upper center",
        ncol=min(6, len(labels)),
        bbox_to_anchor=(0.5, 0.99),
        columnspacing=1.1,
        handlelength=2.2,
    )
    fig.subplots_adjust(**DOUBLE_PANEL_LAYOUT)
    save_figure(fig, output_dir, "training_entropy_curves", dpi)
    plt.close(fig)


def plot_figure4(
    data_dir: Path,
    output_dir: Path,
    plt: Any,
    dpi: int,
) -> None:
    rows = load_csv(data_dir / "figure4_reward_entropy_ratio.csv")
    lookup = {
        (row["model_size"].lower(), row["method"]): row for row in rows
    }
    methods = [
        method
        for method in METHOD_ORDER
        if any((size, method) in lookup for size in SIZE_ORDER)
    ]

    fig, axis = plt.subplots(figsize=SINGLE_PANEL_FIGSIZE)
    y_positions = np.arange(len(methods), dtype=float)
    offsets = {"3b": -0.15, "7b": 0.15}
    bar_height = 0.25
    ratios: list[float] = []

    for size in SIZE_ORDER:
        for method_index, method in enumerate(methods):
            row = lookup.get((size, method))
            if row is None:
                continue
            ratio = as_float(row, "failure_to_success_token_entropy_ratio")
            ratios.append(ratio)
            axis.barh(
                method_index + offsets[size],
                ratio - 1.0,
                left=1.0,
                height=bar_height,
                color=SIZE_COLORS[size],
                edgecolor="white",
                linewidth=0.45,
                zorder=4,
            )

    x_min = min(0.82, min(ratios) - 0.08)
    x_max = max(1.15, max(ratios) + 0.22)
    axis.axvline(1.0, color="#555555", linewidth=0.8, linestyle="--", zorder=1)
    axis.text(
        1.0,
        1.01,
        "equal",
        transform=axis.get_xaxis_transform(),
        ha="center",
        va="bottom",
        fontsize=6.3,
        color="#555555",
    )
    axis.set_xlim(x_min, x_max)
    axis.set_yticks(y_positions, methods)
    axis.invert_yaxis()
    axis.set_xlabel(r"Failed / successful token entropy ratio, $\rho_H$")
    style_axis(axis, grid_axis="x")

    legend_handles = [
        plt.Rectangle(
            (0, 0),
            1,
            1,
            facecolor=SIZE_COLORS[size],
            edgecolor="white",
            linewidth=0.45,
            label=f"Qwen2.5-{size.upper()}",
        )
        for size in SIZE_ORDER
    ]
    axis.legend(
        handles=legend_handles,
        loc="upper center",
        bbox_to_anchor=(0.5, SINGLE_PANEL_LEGEND_Y),
        ncol=2,
        frameon=True,
        fancybox=False,
        edgecolor="#B5B5B5",
        framealpha=1.0,
        borderpad=0.35,
        handletextpad=0.45,
        labelspacing=0.25,
        columnspacing=0.75,
    )
    fig.subplots_adjust(**SINGLE_PANEL_LAYOUT)
    save_figure(
        fig,
        output_dir,
        "reward_conditioned_token_entropy_ratio",
        dpi,
    )
    plt.close(fig)


def plot_figure5(
    data_dir: Path,
    output_dir: Path,
    plt: Any,
    dpi: int,
) -> None:
    from matplotlib.lines import Line2D
    from matplotlib.ticker import FixedLocator, FuncFormatter

    rows = load_csv(data_dir / "figure5_paired_reward_entropy_ratio.csv")
    lookup = {
        (row["model_size"].lower(), row["method"]): row for row in rows
    }
    fig, axis = plt.subplots(figsize=SINGLE_PANEL_FIGSIZE)
    y_positions = {
        method: float(index) for index, method in enumerate(METHOD_ORDER)
    }
    offsets = {"3b": -0.13, "7b": 0.13}

    for row_index, method in enumerate(METHOD_ORDER):
        if row_index % 2 == 0:
            axis.axhspan(
                row_index - 0.45,
                row_index + 0.45,
                color="#F6F6F6",
                zorder=0,
            )
        for size in SIZE_ORDER:
            row = lookup[(size, method)]
            estimate = as_float(row, "paired_geometric_mean_ratio")
            ci_low = as_float(row, "paired_geometric_mean_ratio_ci_low")
            ci_high = as_float(row, "paired_geometric_mean_ratio_ci_high")
            axis.errorbar(
                estimate,
                y_positions[method] + offsets[size],
                xerr=[[estimate - ci_low], [ci_high - estimate]],
                fmt=SIZE_MARKERS[size],
                color=SIZE_COLORS[size],
                markerfacecolor=SIZE_COLORS[size],
                markeredgecolor="white",
                markeredgewidth=0.55,
                markersize=4.8,
                elinewidth=1.05,
                capsize=2.0,
                capthick=0.8,
                zorder=4,
            )

    axis.axvline(
        1.0,
        color="#555555",
        linewidth=0.8,
        linestyle=(0, (3, 2)),
        zorder=1,
    )
    axis.set_xscale("log")
    axis.set_xlim(0.93, 3.15)
    ticks = [1.0, 1.25, 1.5, 2.0, 3.0]
    axis.xaxis.set_major_locator(FixedLocator(ticks))
    axis.xaxis.set_major_formatter(FuncFormatter(lambda value, _: f"{value:g}"))
    axis.minorticks_off()
    axis.set_yticks(
        [y_positions[method] for method in METHOD_ORDER],
        METHOD_ORDER,
    )
    axis.set_ylim(len(METHOD_ORDER) - 0.5, -0.5)
    axis.set_xlabel("Paired failed / successful token-entropy ratio")
    style_axis(axis, grid_axis="x")

    legend_handles = [
        Line2D(
            [0],
            [0],
            marker=SIZE_MARKERS[size],
            linestyle="none",
            markerfacecolor=SIZE_COLORS[size],
            markeredgecolor="white",
            markeredgewidth=0.55,
            markersize=5,
            label=f"Qwen2.5-{size.upper()}",
        )
        for size in SIZE_ORDER
    ]
    axis.legend(
        handles=legend_handles,
        loc="upper center",
        bbox_to_anchor=(0.5, SINGLE_PANEL_LEGEND_Y),
        ncol=2,
        frameon=True,
        fancybox=False,
        edgecolor="#B5B5B5",
        framealpha=1.0,
        borderpad=0.35,
        handletextpad=0.45,
        labelspacing=0.25,
        columnspacing=0.85,
    )
    fig.subplots_adjust(**SINGLE_PANEL_LAYOUT)
    save_figure(
        fig,
        output_dir,
        "paired_reward_conditioned_token_entropy_ratio",
        dpi,
        title="Common-question paired reward-conditioned token entropy",
        creator="05a_plot_paired_reward_entropy.py",
    )
    plt.close(fig)


def plot_figure6(
    data_dir: Path,
    output_dir: Path,
    plt: Any,
    dpi: int,
) -> None:
    from matplotlib.ticker import MaxNLocator

    rows = [
        row
        for row in load_csv(data_dir / "figure6_covariance_transitions.csv")
        if not as_bool(row["training_failure_detected"])
    ]
    fit_rows = load_csv(data_dir / "figure6_covariance_fit_summary.csv")
    fit = next(
        row
        for row in fit_rows
        if row["scope"] == "excluding_detected_training_failures"
    )

    fig, axis = plt.subplots(figsize=SINGLE_PANEL_FIGSIZE)
    all_values: list[float] = []
    styles = {
        "3b": ("Qwen2.5-3B", "#3B6FB6", "o"),
        "7b": ("Qwen2.5-7B", "#E69F00", "s"),
    }
    for size in SIZE_ORDER:
        subset = [row for row in rows if row["model_size"].lower() == size]
        predicted = np.asarray(
            [100.0 * as_float(row, "predicted_entropy_delta") for row in subset]
        )
        observed = np.asarray(
            [100.0 * as_float(row, "observed_entropy_delta") for row in subset]
        )
        all_values.extend(predicted.tolist())
        all_values.extend(observed.tolist())
        label, color, marker = styles[size]
        axis.scatter(
            predicted,
            observed,
            label=label,
            color=color,
            marker=marker,
            s=30,
            alpha=0.9,
            edgecolor="white",
            linewidth=0.55,
            zorder=3,
        )

    finite = np.asarray(all_values, dtype=float)
    finite = finite[np.isfinite(finite)]
    low, high = float(finite.min()), float(finite.max())
    padding = max((high - low) * 0.09, 0.08)
    low, high = low - padding, high + padding
    axis.plot(
        [low, high],
        [low, high],
        color="#6F7378",
        linestyle=(0, (3, 2)),
        linewidth=1.0,
        zorder=1,
    )
    axis.set_xlim(low, high)
    axis.set_ylim(low, high)

    text_value = (
        f"$n={int(as_float(fit, 'num_transitions'))}$  |  "
        f"sign {100 * as_float(fit, 'sign_agreement_rate'):.1f}%\n"
        f"$\\rho_s={as_float(fit, 'spearman_rho'):.3f}$  |  "
        f"$r={as_float(fit, 'pearson_r'):.3f}$"
    )
    axis.text(
        0.04,
        0.96,
        text_value,
        transform=axis.transAxes,
        va="top",
        ha="left",
        fontsize=6.8,
        bbox={
            "boxstyle": "round,pad=0.30",
            "facecolor": "white",
            "edgecolor": "#C9CDD2",
            "linewidth": 0.55,
            "alpha": 0.95,
        },
        zorder=5,
    )
    axis.text(
        0.96,
        0.07,
        r"perfect prediction: $y=x$",
        transform=axis.transAxes,
        ha="right",
        va="bottom",
        fontsize=6.3,
        color="#666A70",
    )
    axis.set_xlabel(r"Predicted $\Delta H$ ($\times 10^{-2}$)")
    axis.set_ylabel(r"Observed $\Delta H$ ($\times 10^{-2}$)")
    axis.xaxis.set_major_locator(MaxNLocator(nbins=4))
    axis.yaxis.set_major_locator(MaxNLocator(nbins=4))
    axis.set_aspect("equal", adjustable="box")
    # The equal aspect makes this axes square inside the wider shared panel
    # allocation.  Anchor it to the left so its y-axis aligns with Figures 4
    # and 5 instead of leaving the square centered with excess left whitespace.
    axis.set_anchor("W")
    style_axis(axis, grid_axis="both")
    legend = axis.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, SINGLE_PANEL_LEGEND_Y),
        ncol=2,
        frameon=True,
        fancybox=False,
        framealpha=1.0,
        borderpad=0.35,
        handletextpad=0.35,
        columnspacing=0.7,
    )
    legend.get_frame().set_edgecolor("#B8BDC3")
    legend.get_frame().set_linewidth(0.6)
    legend.get_frame().set_facecolor("white")
    fig.subplots_adjust(**SINGLE_PANEL_LAYOUT)
    save_figure(
        fig,
        output_dir,
        "covariance_prediction_vs_observed",
        dpi,
    )
    plt.close(fig)


def main() -> None:
    args = parse_args()
    data_dir = args.data_dir.expanduser().resolve()
    output_dir = args.output_dir.expanduser().resolve()
    plt = configure_plotting(args.dpi)
    plot_figure3(data_dir, output_dir, plt, args.dpi)
    plot_figure4(data_dir, output_dir, plt, args.dpi)
    plot_figure5(data_dir, output_dir, plt, args.dpi)
    plot_figure6(data_dir, output_dir, plt, args.dpi)
    print(f"[complete] Figures 3--6 written to {output_dir}")


if __name__ == "__main__":
    main()

